Quadruple system HD 135160 in a unique 2+2 configuration

Analysing a large body of observational data, we found that HD 135160 is a quadruple 2+2 system, composed of a massive ellipsoidal binary ('heartbeat' star) with components Aa and Ab in an eccentric 8.234 d orbit and an eclipsing binary (with components Ba and Bb), with a 5.853 d period and partial eclipses that have already been reported from the space photometry secured by the Transiting Exoplanet Survey Satellite (TESS). Our systematic echelle spectroscopy, secured since September 2021, led to the discovery that the optical spectra are dominated by spectral lines of three early-type stars, two moving around each other on a 8.234 d orbit of a high eccentricity, which causes periodic brightenings near the periastron passage, and the third one (component Ba) being the brighter component of the 5.853 d binary. Both pairs are physically bounded and revolve around each other with a period somewhere between 1600 and 2200 days (4.4 to 6 years). The object exhibits small cyclic light variations of a variable amplitude and characteristic time scale of 0.071 d (14.14 c d-1), seen throughout the whole orbit. The nature of these tiny changes deserves further investigation. It also seems that the earlier classification of the object as a Be star is unfounded.

==> hd.sh <==
#!/bin/sh

pdflatex hd
bibtex hd
pdflatex hd
pdflatex hd
evince hd.pdf

